Correction exponents in the chiral Heisenberg model at $1/N^2$: singular contributions and operator mixing

We calculate the correction exponents in the chiral Heisenberg model in the $1/N$ expansion. These exponents are related to the slopes of $\beta$ functions at the phase transition point. We present the results at order $1/N^2$ and check that they agree with the results of the $\epsilon$ expansion near $d = 4$. We find that one of the correction exponents diverges as $d \to 3$. We argue that the appearance of the pole is a rather general phenomenon and is associated with operator mixing involving the system of four-fermion operators. After analyzing the operator mixing structure, we propose a resummation procedure which modifies the exponents already at leading order. We also perform calculations directly in the three-dimensional model and find complete agreement with the resummed exponents.

==> anc/critical-indices.m <==
(*============================================================================================================================*)
(* Ancillary file for: Correction exponents in the chiral Heisenberg model at 1/N^2: singular contributions and operator mixing*)
(* Authors: Alexander N. Manashov and Leonid A. Shumilov                                                                      *)
(*============================================================================================================================*)
(* All results are expressed in terms of mu = d/2, where d is the spacetime dimension.                                        *)
(* Coefficients are defined as e.g. eta = eta1/n + eta2/n^2 + ...                                                             *)
(*============================================================================================================================*)
(* Contents:                                                                                                                  *)
(*   1. Critical indices: eta, chi, lambda                                                                                    *)
(*   2. Correction exponents: omega_+, omega_-                                                                                *)
(*============================================================================================================================*)


eta1 = -((3 Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[-1+mu] Gamma[mu] Gamma[1+mu]));


eta2 = eta1^2*((3-6 mu+4 mu^2)/(6 (-1+mu)^2 mu)+1/(3 (-1+mu)) (-3+2 mu) (EulerGamma+PolyGamma[0,1-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-1+2 mu]));


Print["eta1 and eta2 are loaded"];


chi1 = -eta1/6*mu/(mu -1);


chi2 = eta1^2/2*(-((3 mu+24 mu^2-37 mu^3+14 mu^4)/(9 (-1+mu)^3))-1/(9 (-1+mu)^2) mu (-3+2 mu) (EulerGamma+PolyGamma[0,1-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-1+2 mu])+(mu^2 (\[Pi]^2/6-PolyGamma[1,-1+mu]))/(3 (-1+mu)));


Print["chi1 and chi2 are loaded"];


lambda1 = -eta1*(2 mu - 1);


lambda2 = eta1^2 ((2 mu (7-16 mu+8 mu^2))/(3 eta1 (-2+mu)^2 (-1+mu))+(-36+288 mu-621 mu^2-146 mu^3+2151 mu^4-3060 mu^5+1960 mu^6-604 mu^7+72 mu^8)/(18 (-2+mu)^2 (-1+mu)^3 mu)-((-3+2 mu) (12-20 mu-86 mu^2+161 mu^3-95 mu^4+18 mu^5) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,mu]+PolyGamma[0,-1+2 mu]))/(9 (-2+mu)^2 (-1+mu)^2)+(mu^2 (-8-3 mu+6 mu^2) (-(\[Pi]^2/6)+PolyGamma[1,mu]))/(6 (-2+mu) (-1+mu))-(2 mu^2 (-3+2 mu) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,mu]+PolyGamma[0,-1+2 mu])^2-PolyGamma[1,2-mu]-PolyGamma[1,mu]+PolyGamma[1,-1+2 mu]))/(3 (-2+mu) (-1+mu)));


Print["lambda1 and lambda2 are loaded"];


omegaPlus1 = eta1*(4 (-1+2 mu) (-3+5 mu))/(3 (-1+mu));


omegaPlus2 = -((8 eta1 mu (45-64 mu+24 mu^2))/(3 (-2+mu)^2 (-1+mu)))+eta1^2 (-((2 (-36+144 mu-237 mu^2-1207 mu^3+4242 mu^4-6016 mu^5+4482 mu^6-1668 mu^7+240 mu^8))/(9 (-2+mu)^2 (-1+mu)^3 mu))+(4 mu^2 (421-1019 mu+953 mu^2-396 mu^3+60 mu^4) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))/(9 (-2+mu)^2 (-1+mu)^2)-1/(9 (-1+mu)^2) 4 (-3+2 mu)^2 (EulerGamma+PolyGamma[0,1-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-1+2 mu])-(2 (252 mu^2-217 mu^3+30 mu^4) (\[Pi]^2/6-PolyGamma[1,-1+mu]))/(9 (-2+mu) (-1+mu))-(40 mu^2 (-3+2 mu) (-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu])^2+PolyGamma[1,2-mu]-PolyGamma[1,-2+2 mu]))/(9 (-2+mu) (-1+mu)));


Print["omegaPlus1 and omegaPlus2 are loaded"];


omegaMinus1 = eta1*(4 (-2+mu) (-3+2 mu) (-1+2 mu))/(3 (-1+mu));


omegaMinus2 = -((4 eta1 (-3+2 mu) (-63+269 mu-418 mu^2+310 mu^3-112 mu^4+16 mu^5))/(3 (-3+mu) (-2+mu) (-1+mu)))+eta1^2 (-(((-3+2 mu)^2 (612-3032 mu+5135 mu^2-863 mu^3-8178 mu^4+12178 mu^5-8420 mu^6+3184 mu^7-634 mu^8+52 mu^9))/(9 (-3+mu) (-2+mu)^2 (-1+mu)^3 mu))+(2 (-3+2 mu) (-432+2333 mu-5466 mu^2+6667 mu^3-4550 mu^4+1768 mu^5-368 mu^6+32 mu^7) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu]))/(9 (-3+mu) (-2+mu) (-1+mu)^2)+1/(9 (-1+mu)) mu (219-356 mu+294 mu^2-144 mu^3+24 mu^4) (\[Pi]^2/6-PolyGamma[1,-1+mu])-1/(9 (-1+mu)) 16 mu (-3+2 mu) ((EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]+PolyGamma[1,-3+2 mu]));


Print["omegaMinus1 and omegaMinus2 are loaded"];

